Nucleon axial-vector form factor and radius from radiatively-corrected antineutrino scattering data

The nucleon axial-vector form factor, $G_A$, is critical to determine the electroweak interactions of leptons with nucleons. Important examples of processes influenced by $G_A$ are elastic (anti)neutrino-nucleon scattering and muon capture by the proton. Sparse experimental data results in a large uncertainty on the momentum dependence of $G_A$ and has motivated the consideration of new experimental probes and first-principles lattice quantum chromodynamics (QCD) evaluations. The comparison of new and precise theoretical predictions for $G_A$ with future experimental data necessitates the application of radiative corrections to experimentally-observable processes. We apply these corrections in the extraction of $G_A$ and the associated axial-vector radius from the recent MINERvA antineutrino-hydrogen data, compare the effects from radiative corrections to other uncertainties in neutrino scattering experiments, and discuss the comparison of lattice QCD evaluations to experimental measurements.

==> anc/FA_coefs_BBBA_vector_kmax6.dat <==
-1.601944276253e+00	7.622761333329e-01

==> anc/FA_coefs_BBBA_vector_kmax8.dat <==
-1.649447946811e+00	5.789698648465e-01	6.953789455668e-01	1.557342734897e+00

==> anc/FA_coefs_z_vector_kmax6.dat <==
-1.647780797579e+00	9.418141651465e-01

==> anc/FA_coefs_z_vector_kmax8.dat <==
-1.707867667975e+00	6.222110473420e-01	9.777475450518e-01	1.505450169709e+00

==> anc/FA_cov_BBBA_vector_kmax6.dat <==
4.645976586063e-02	-2.226214436206e-02
-2.226214436206e-02	6.858981140275e-02

==> anc/FA_cov_BBBA_vector_kmax8.dat <==
2.365637741656e-02	1.660129062142e-03	-1.641506067167e-01	2.449385810165e-01
1.660129062142e-03	1.848773508480e-01	-1.293747494731e-01	-8.152962344183e-01
-1.641506067167e-01	-1.293747494731e-01	1.266280505803e+00	-1.292862789048e+00
2.449385810165e-01	-8.152962344183e-01	-1.292862789048e+00	7.101482862561e+00

==> anc/FA_cov_z_vector_kmax6.dat <==
5.554149968786e-02	-3.262481732048e-02
-3.262481732048e-02	9.151760748854e-02

==> anc/FA_cov_z_vector_kmax8.dat <==
2.831391387717e-02	3.651978791695e-03	-1.943256529825e-01	2.611554800949e-01
3.651978791695e-03	1.950474031429e-01	-1.506470304619e-01	-8.270574914711e-01
-1.943256529825e-01	-1.506470304619e-01	1.469624731657e+00	-1.384956206417e+00
2.611554800949e-01	-8.270574914711e-01	-1.384956206417e+00	7.227765366251e+00

==> anc/FA_radcorr_coefs_BBBA_vector_kmax6.dat <==
-1.788801765626e+00	9.863131251121e-01

==> anc/FA_radcorr_coefs_BBBA_vector_kmax8.dat <==
-1.798469535013e+00	6.628630063752e-01	1.516339035818e+00	3.240658068024e-01

==> anc/FA_radcorr_coefs_z_vector_kmax6.dat <==
-1.856361296504e+00	1.196468354498e+00

==> anc/FA_radcorr_coefs_z_vector_kmax8.dat <==
-1.879889919444e+00	6.895039914236e-01	1.950819593773e+00	2.316578702568e-01

==> anc/FA_radcorr_cov_BBBA_vector_kmax6.dat <==
4.320791643294e-02	-2.162774215042e-02
-2.162774215042e-02	6.507565013251e-02

==> anc/FA_radcorr_cov_BBBA_vector_kmax8.dat <==
2.206174666621e-02	1.622602183144e-03	-1.528517244502e-01	2.262896000599e-01
1.622602183144e-03	1.656527635684e-01	-1.168468576853e-01	-7.287350425044e-01
-1.528517244502e-01	-1.168468576853e-01	1.173531061863e+00	-1.207279949184e+00
2.262896000599e-01	-7.287350425044e-01	-1.207279949184e+00	6.438247057964e+00

==> anc/FA_radcorr_cov_z_vector_kmax6.dat <==
5.392250019557e-02	-3.509000713823e-02
-3.509000713823e-02	9.351864113936e-02

==> anc/FA_radcorr_cov_z_vector_kmax8.dat <==
2.792438159436e-02	3.814818461319e-03	-1.903149736692e-01	2.453884270888e-01
3.814818461319e-03	1.758519359111e-01	-1.392249064207e-01	-7.406939748461e-01
-1.903149736692e-01	-1.392249064207e-01	1.420692017253e+00	-1.315550132162e+00
2.453884270888e-01	-7.406939748461e-01	-1.315550132162e+00	6.566873775232e+00

==> anc/supplementary_material.tex <==
\documentclass[12pt]{article}	
\usepackage{amsmath}
\usepackage{amsfonts}
\usepackage{amssymb}
\usepackage{color}
\usepackage{bm}		% bolded Greek letters
\usepackage{graphicx}
\usepackage{feynmp}
\usepackage{slashed}	% for slashed characters in math mode
\usepackage{bbm}		% for \mathbbm{1} (unit matrix)
\usepackage{xspace}	% For spacing after commands
\usepackage{empheq}
\usepackage{hyperref}	% Has to be at the end.
\usepackage{float}
\usepackage{dcolumn}
\usepackage{booktabs}
\restylefloat{table}

% PAGE, EQUATION FORMATTING
\setcounter{MaxMatrixCols}{30}
\numberwithin{equation}{section}
\setlength{\textwidth}{17.5cm}
\setlength{\textheight}{22.5cm} 
\setlength{\oddsidemargin}{-0.5cm}
\setlength{\evensidemargin}{1cm} 
\setlength{\headheight}{0cm}
\setlength{\headsep}{0cm} 
\setlength{\topmargin}{0cm}
\setlength{\footskip}{1.5cm} 
\baselineskip 0.6cm


% MATH FONTS, SUB/SUPERSCRIPTS
\newcommand{\ld}[1]{_{\mathrm{#1}}}

\title{Explanation of Supplementary Material}
\author{Tejin~Cai, Kevin~S.~McFarland, Miriam~L.~Moore, Aaron~S.~Meyer, \\
Richard~J.~Hill, Oleksandr~Tomalak, and Clarence~Wret}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\begin{document}
\maketitle

Below, we list the \texttt{.dat} files included in the Supplementary Material that provide the fit values for coefficients corresponding to Tab.~1 (Tab.~2) in Sec.~5.1 of the paper with $k\ld{max} = 8$ and the regularization parameter $\lambda = -1$ for fits to the experimental data (and with $k\ld{max} = 6$ without regularization). These are listed with $12$ digits of precision after the decimal. As explained in Sec.~3, we choose the $4$ ($2$) coefficients not determined by sum rules as $a_1, \ldots, a_4$ ($a_1, a_2$), with $a_0$ and $a_5, \ldots, a_8$ ($a_3, \ldots, a_6$), respectively, determined by the normalization $F_A(0)$ in the footnote 4 and the sum rules in Eq.~(10).
\begin{enumerate}
\item \texttt{FA\char`_coefs\char`_BBBA\char`_vector\char`_kmax8.dat}: $a_1, \ldots, a_4$ in the first line of Tab.~1.
\item \texttt{FA\char`_coefs\char`_BBBA\char`_vector\char`_kmax6.dat}: $a_1, a_2$ in the first line of Tab.~2.
\item \texttt{FA\char`_coefs\char`_z\char`_vector\char`_kmax8.dat}: $a_1, \ldots, a_4$ in the third line of Tab.~1.
\item \texttt{FA\char`_coefs\char`_z\char`_vector\char`_kmax6.dat}: $a_1, a_2$ in the third line of Tab.~2.
\item \texttt{FA\char`_radcorr\char`_coefs\char`_BBBA\char`_vector\char`_kmax8.dat}: $a_1, \ldots, a_4$ in the last line of Tab.~1.
\item \texttt{FA\char`_radcorr\char`_coefs\char`_BBBA\char`_vector\char`_kmax6.dat}: $a_1, a_2$ in the last line of Tab.~2.
\item \texttt{FA\char`_radcorr\char`_coefs\char`_z\char`_vector\char`_kmax8.dat}: $a_1, \ldots, a_4$ in the last line of Tab.~1.
\item \texttt{FA\char`_radcorr\char`_coefs\char`_z\char`_vector\char`_kmax6.dat}: $a_1, a_2$ in the last line of Tab.~2.
\end{enumerate}

The corresponding covariance matrices for these fits are provided in the files as described below.
\begin{enumerate}
\item \texttt{FA\char`_cov\char`_BBBA\char`_vector\char`_kmax8.dat}: $4 \times 4$ matrix for $a_1, \ldots, a_4$.
\item \texttt{FA\char`_cov\char`_BBBA\char`_vector\char`_kmax6.dat}: $2 \times 2$ matrix for $a_1, a_2$.
\item \texttt{FA\char`_cov\char`_z\char`_vector\char`_kmax8.dat}: $4 \times 4$ matrix for $a_1, \ldots, a_4$.
\item \texttt{FA\char`_cov\char`_z\char`_vector\char`_kmax6.dat}: $2 \times 2$ matrix for $a_1, a_2$.
\item \texttt{FA\char`_radcorr\char`_cov\char`_BBBA\char`_vector\char`_kmax8.dat}: $4 \times 4$ matrix for $a_1, \ldots, a_4$.
\item \texttt{FA\char`_radcorr\char`_cov\char`_BBBA\char`_vector\char`_kmax6.dat}: $2 \times 2$ matrix for $a_1, a_2$.
\item \texttt{FA\char`_radcorr\char`_cov\char`_z\char`_vector\char`_kmax8.dat}: $4 \times 4$ matrix for $a_1, \ldots, a_4$.
\item \texttt{FA\char`_radcorr\char`_cov\char`_z\char`_vector\char`_kmax6.dat}: $2 \times 2$ matrix for $a_1, a_2$.
\end{enumerate}

\end{document}
